Tkwant: a software package for time-dependent quantum transport

Tkwant is a Python package for the simulation of quantum nanoelectronics devices to which external time-dependent perturbations are applied. Tkwant is an extension of the Kwant package (https://kwant-project.org/) and can handle the same types of systems: discrete tight-binding-like models that consist of an arbitrary central region connected to semi-infinite electrodes. The problem is genuinely many-body even in the absence of interactions and is treated within the non-equilibrium Keldysh formalism. Examples of Tkwant applications include the propagation of plasmons generated by voltage pulses, propagation of excitations in the quantum Hall regime, spectroscopy of Majorana fermions in semiconducting nanowires, current-induced skyrmion motion in spintronic devices, multiple Andreev reflection, Floquet topological insulators, thermoelectric effects, and more. The code has been designed to be easy to use and modular. Tkwant is free software distributed under a BSD license and can be found at https://tkwant.kwant-project.org/.

==> boundary_model.py <==
import tinyarray as ta
import kwant
import numpy as np


# definition of the lead
def hybrid_lead(Delta=0.1, alpha=0.3, Ez=0.5, Ef=0.7):

    s0 = [[1, 0], [0, 1]]
    sx = [[0, 1], [1, 0]]
    sy = [[0, -1j], [1j, 0]]
    sz = [[1, 0], [0, -1]]
    sz0 = ta.array(np.kron(sz, s0), complex)
    szx = ta.array(np.kron(sz, sx), complex)
    s0z = ta.array(np.kron(s0, sz), complex)
    sx0 = ta.array(np.kron(sx, s0), complex)

    def onsite_S(*x):
        return (2 - Ef) * sz0 + Ez * s0z + Delta * sx0

    def hopping(*x):
        return -sz0 - 1j * alpha * szx

    lat = kwant.lattice.square(norbs=4)
    lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)))
    lead[lat(0, 0)] = onsite_S
    lead[lat.neighbors()] = hopping
    return lead.finalized()


==> fig10_matching_algorithm.py <==
import kwantspectrum as ks
import numpy as np
import matplotlib.pyplot as plt
from functools import partial
import pylab


# --- plot settings
markersize = 8
fac = 6
pylab.rcParams['figure.figsize'] = (fac, fac)

plt.rcParams.update({'font.size': 35})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

colors = {0: '#4e79a7', 1: '#f28e2b', 2: '#e15759', 3: '#76b7b2', 4: '#59a14f',
          5: '#edc948', 6: '#b07aa1', 7: '#ff9da7', 8: '#9c755f', 9: '#bab0ac'}

# ----- gap model


def gap_function(x, gap, x0):
    dx = x - x0
    xsqrt = np.sqrt(dx * dx + gap * gap)

    def f(x):
        return xsqrt

    def df(x):
        return dx / xsqrt

    return np.array([[f(x), -f(x)], [df(x), -df(x)]])


# ----- figure left panel ------

func = partial(gap_function, gap=1E-3, x0=0.3)
x, y, dy, *_ = ks._match_functions(func, xmin=-1, xmax=1, tol=1e-3, min_iter=1)

fig, ax1 = plt.subplots()
ax1.plot(x, y[:, 0], ':o', markersize=markersize, color=colors[0], linewidth=3.0)
ax1.plot(x, y[:, 1], ':o', markersize=markersize, color=colors[1], linewidth=3.0)

plt.xlabel(r'$k$')
plt.ylabel(r'$E_{\pm}$')

plt.savefig("fig10a.pdf", clip_on=True, bbox_inches='tight')
plt.show()

# ----- figure right panel ------

func = partial(gap_function, gap=1E-3, x0=0.3)
x, y, dy, *_ = ks._match_functions(func, xmin=-1, xmax=1, tol=1e-5, min_iter=1)

fig, ax1 = plt.subplots()
ax1.plot(x, y[:, 0], ':o', markersize=markersize, color=colors[0], linewidth=3.0)
ax1.plot(x, y[:, 1], ':o', markersize=markersize, color=colors[1], linewidth=3.0)

plt.xlabel(r'$k$')
plt.ylabel(r'$E_{\pm}$')

plt.savefig("fig10b.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig11_lead_plot.py <==
import kwant
import matplotlib.pyplot as plt


def circle(pos):
    (x, y) = pos
    rsq = x ** 2 + 2.8 * y ** 2
    return rsq < 7 ** 2


def make_system(w=5, L=19):
    gamma = 1
    lat = kwant.lattice.square(norbs=1)
    syst = kwant.Builder()
    syst[lat.shape(circle, (0, 0))] = 4 * gamma
    syst[(lat(x, y - 2) for x in range(L) for y in range(w))] = 4 * gamma
    syst[lat.neighbors()] = -1 * gamma

    leadr = kwant.Builder(kwant.TranslationalSymmetry((1, 0)))
    leadr[(lat(0, i - 2) for i in range(w))] = 2 * gamma
    leadr[lat.neighbors()] = -1 * gamma

    return syst


syst = make_system()


def buffer_shape(pos):
    x, y = pos
    return 6 < x < 11


def absorber_shape(pos):
    x, y = pos
    return 10 < x < 20


def side_color_func(site):
    if buffer_shape(site.pos):
        return '#1f77b4'
    elif absorber_shape(site.pos):
        return '#f28e2b'
    return 'k'


kwant.plot(syst, site_color=side_color_func, show=False)

plt.savefig("lead_boundary.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig12_boundary_model_spectrum.py <==
import kwantspectrum
import numpy as np
import matplotlib.pyplot as plt
from tkwant import leads
import pylab

from boundary_model import hybrid_lead

# --- plot settings
markersize = 14

fac = 6
pylab.rcParams['figure.figsize'] = (fac * np.sqrt(2), fac)

plt.rcParams.update({'font.size': 35})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


def format_func(value, tick_number):
    # find number of multiples of pi/2
    N = int(np.round(2 * value / np.pi))
    if N == 0:
        return "0"
    elif N == 1:
        return r"$\pi/2$"
    elif N == 2:
        return r"$\pi$"
    elif N % 2 > 0:
        return r"${0}\pi/2$".format(N)
    elif N // 2 == -1:
        return r"$-\pi$"
    else:
        return r"${0}\pi$".format(N // 2)


# ----- model
lead = hybrid_lead()
fermi_energy = 0

# --- plot the dispersion
spectrum = kwantspectrum.spectrum(lead)
k1, k2 = -1.80350, -1.29787
vmax = np.abs(spectrum(k1, band=1, derivative_order=1))
gmax = np.abs(spectrum(k2, band=1, derivative_order=2))
print('max velocity = {:6.4f}, max curvature = {:6.4f}'.format(vmax, gmax))

momenta = np.linspace(-np.pi, np.pi, 500)

fig, ax1 = plt.subplots()

ax1.set_xticks([-np.pi, 0, np.pi])
ax1.xaxis.set_major_formatter(plt.FuncFormatter(format_func))

plt.plot(momenta, spectrum(momenta, band=0), linewidth=3.0, color='#4e79a7')
plt.plot(momenta, spectrum(momenta, band=1), linewidth=3.0, color='#f28e2b')
plt.plot(momenta, spectrum(momenta, band=2), 'k', alpha=0.4, linestyle='dotted', linewidth=3.0)
plt.plot(momenta, spectrum(momenta, band=3), 'k', alpha=0.4, linestyle='dotted', linewidth=3.0)
plt.plot([-np.pi, np.pi], [fermi_energy] * 2, 'k--')

for band in range(2):
    curvature_zeros = spectrum.intersect(0, band, derivative_order=2)
    plt.plot(curvature_zeros, spectrum(curvature_zeros, band), 'o', color='#bab0ac', markersize=8)

# intervals from band 1
velocity_zeros = spectrum.intersect(0, band=1, derivative_order=1)
curvature_zeros = spectrum.intersect(0, band=1, derivative_order=2)
i10 = [curvature_zeros[0], curvature_zeros[1]]

kk = np.linspace(*i10, 500)
plt.plot(kk, spectrum(kk, band=1), color='#e15759', linewidth=5.0)
plt.plot(k1, spectrum(k1, band=1), 'ok', label='max velocity', markersize=10)
plt.plot(k2, spectrum(k2, band=1), 'ok', label='max curvature in extremum', markersize=10)

plt.xlim(-np.pi, np.pi)

ax1.annotate(r'$\gamma_{\rm slow}$', xy=(0.27, 0.52), xycoords="axes fraction", size=27)
ax1.annotate(r'$v_{\rm fast}$', xy=(0.1, 0.36), xycoords="axes fraction", size=27)
ax1.annotate(r'$E_{\rm F}$', xy=(0.02, 0.51), xycoords="axes fraction", size=27)

plt.xlabel(r'$k$')
plt.ylabel(r'$E_\alpha(k)$')

plt.savefig("fig12.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig13_boundary_reflection.py <==
import kwantspectrum
import numpy as np
import matplotlib.pyplot as plt
from tkwant import leads
import pylab

from boundary_model import hybrid_lead


markersize = 14
fontsize = 35

fac = 6
pylab.rcParams['figure.figsize'] = (fac / np.sqrt(2), fac)

plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


# ----- model
lead = hybrid_lead()
spectrum = kwantspectrum.spectrum(lead)
fermi_energy = 0


# intervals from band 1
velocity_zeros = spectrum.intersect(0, band=1, derivative_order=1)
curvature_zeros = spectrum.intersect(0, band=1, derivative_order=2)
i10 = [curvature_zeros[0], curvature_zeros[1]]


tmax = 10000

num_cells, strength, num_buffer_cells, *_ = leads._monomial_parameter_estimate(spectrum, tmax,
                                                                               refl_max=1E-5, degree=6, emax=fermi_energy)
print('num_cells = {}, strength = {:6.4f}, num_buffer_cells = {}'.format(num_cells, strength, num_buffer_cells))


def my_imaginary_potential(x, degree=6):
    return (degree + 1) * strength * x**degree


analyze_reflection = leads.AnalyzeReflection(lead, num_cells, my_imaginary_potential)
refln, en, veln, kn, e0n, k0n = analyze_reflection.around_extremum(kmin=i10[0], kmax=i10[1], band=1, nq=80)


analyze_reflection = leads.AnalyzeReflectionMonomial(lead, num_cells, strength, degree=6)
refl, e, vel, k, e0, k0 = analyze_reflection.around_extremum(kmin=i10[0], kmax=i10[1], band=1, nq=80)
plt.plot(np.abs(k - k0), refl, color='#f28e2b', label='analytic approx.', linewidth=3)

# reflection from exact numerical kwant calculation
plt.plot(np.abs(kn - k0n), refln, 'o', label='numeric exact', color='#4e79a7')

plt.xlim(1E-3, 0.5)
plt.ylim(1E-15, 1E1)

plt.xscale('log')
plt.yscale('log')
plt.xlabel(r'$q$')
plt.ylabel(r'$r$')
plt.xticks([1E-3, 1E-2, 1E-1])

plt.savefig("fig13a.pdf", clip_on=True, bbox_inches='tight')
plt.show()

analyze_reflection = leads.AnalyzeReflectionMonomial(lead, num_cells, strength, degree=6)
refl, e, vel, k, e0, k0 = analyze_reflection.around_extremum(kmin=i10[0], kmax=i10[1], band=1, nq=80)
plt.plot(vel, refl, color='#f28e2b', label='analytic approx.', linewidth=3)

# reflection from exact numerical kwant calculation
plt.plot(veln, refln, 'o', label='numeric exact', color='#4e79a7')

plt.xlim(4 * 1E-2, 2.1)
plt.ylim(1E-15, 1E1)

plt.xscale('log')
plt.yscale('log')
plt.xlabel(r'$v$')
plt.ylabel(r'$r$')
plt.xticks([1E-1, 1])

plt.savefig("fig13b.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig14_boundary_scaling.py <==
import kwantspectrum
import numpy as np
import matplotlib.pyplot as plt
from tkwant import leads
import pylab

from boundary_model import hybrid_lead

markersize = 14
fontsize = 35
fac = 6
pylab.rcParams['figure.figsize'] = (fac * np.sqrt(2), fac)

plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


# ----- model
lead = hybrid_lead()
spectrum = kwantspectrum.spectrum(lead)
fermi_energy = 0
tmax = 10000

k1, k2 = -1.80350, -1.29787
vmax = np.abs(spectrum(k1, band=1, derivative_order=1))
gmax = np.abs(spectrum(k2, band=1, derivative_order=2))
print('max velocity = {:6.4f}, max curvature = {:6.4f}'.format(vmax, gmax))


# intervals from band 1
velocity_zeros = spectrum.intersect(0, band=1, derivative_order=1)
curvature_zeros = spectrum.intersect(0, band=1, derivative_order=2)
i10 = [curvature_zeros[0], curvature_zeros[1]]


def len_lead(tmax):
    num_cells, _, num_buffer_cells, *_ = leads._monomial_parameter_estimate(spectrum,
                                                                            tmax,
                                                                            refl_max=1E-5,
                                                                            degree=6,
                                                                            emax=fermi_energy)
    return num_cells + num_buffer_cells


times = np.linspace(100, tmax, 100)
absorb_len = [len_lead(t) for t in times]
buffer_len = [vmax * t / 2 for t in times]

i0 = 11
i1 = -1

x = np.log(absorb_len[i0] / absorb_len[i1]) / np.log(times[i0] / times[i1])
aa0 = np.log(absorb_len[i0]) - x * np.log(times[i0])
aa1 = np.log(absorb_len[i1]) - x * np.log(times[i1])
aa = (aa0 + aa1) / 2
a = np.exp(aa)

print('x={}, log(a)={}, a={}'.format(x, aa, np.exp(aa)))

fig, ax1 = plt.subplots()

plt.plot(times, buffer_len, color='#f28e2b', linestyle='-.', label='buffer only', linewidth=3.0)

plt.plot(times, absorb_len, 'k', label='buffer + absorb', linewidth=3.0)


order = 6
xe = (order + 2) / (2 * order + 3)
ae0 = absorb_len[i0] / (times[i0]**xe)
ae1 = absorb_len[i1] / (times[i1]**xe)
ae = ae0
plt.plot(times, ae * np.array(times)**xe, color='#4e79a7', linestyle='dotted', label='scaling', linewidth=3.0)

plt.plot([1037] * 2, [0.1, 20000], linestyle='--', color='grey')

plt.xscale('log')
plt.yscale('log')
plt.xlim(10**2, 10**4)
plt.ylim(10**2, 10**4)
plt.xlabel(r'$t_{\rm max}$', fontsize=fontsize)
plt.ylabel(r'$L$', fontsize=fontsize)


ax1.annotate(r'buffer only', xy=(0.1, 0.8), xycoords="axes fraction", size=27)
ax1.annotate(r'buffer + absorbing', xy=(0.54, 0.2), xycoords="axes fraction", size=27)

plt.savefig("fig14.pdf", clip_on=True, bbox_inches='tight')

plt.show()


==> fig1_scattering_region.py <==
import matplotlib.pyplot as plt
import kwant
import tkwant


def circle(pos):
    (x, y) = pos
    rsq = x ** 2 + y ** 2
    return rsq < 8 ** 2


def phi(time):
    pass


def make_system(w=5):
    gamma = 1
    lat = kwant.lattice.square(norbs=1)
    syst = kwant.Builder()
    syst[lat.shape(circle, (0, 0))] = 4 * gamma
    syst[lat.neighbors()] = -1 * gamma

    def voltage(site, V_static):
        return 2 * gamma + V_static

    lead = kwant.Builder(kwant.TranslationalSymmetry((-1, 0)))
    lead[(lat(0, i - 2) for i in range(w))] = voltage
    lead[lat.neighbors()] = -1 * gamma

    leadb = kwant.Builder(kwant.TranslationalSymmetry((0, -1)))
    leadb[(lat(i - 2, 0) for i in range(w))] = 2 * gamma
    leadb[lat.neighbors()] = -1 * gamma

    leadr = kwant.Builder(kwant.TranslationalSymmetry((1, 0)))
    leadr[(lat(0, i - 2) for i in range(w))] = 2 * gamma
    leadr[lat.neighbors()] = -1 * gamma

    syst.attach_lead(lead)
    syst.attach_lead(leadr)
    syst.attach_lead(leadb)
    return lat, syst


lat, syst = make_system()
added_sites = tkwant.leads.add_voltage(syst, 0, phi)

interface_hoppings = [(a, b)
                      for b in added_sites
                      for a in syst.neighbors(b) if a not in added_sites]


fsyst = syst.finalized()

kwant.plot(syst, lead_color='grey', site_color='k',
           hop_lw=lambda a, b: 0.2 if (a, b) in interface_hoppings else 0.1,
           num_lead_cells=8, hop_color=lambda a, b: 'r'
           if (a, b) in interface_hoppings else 'k', show=False)

plt.savefig("scattering_region.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig2_fabry_perot_plot.py <==
import numpy as np
import matplotlib.pyplot as plt
import pickle

markersize = 14
fontsize = 35
fac = 6
plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

currentfile = 'fabry-perot-current.npy'
time_c, currents = pickle.load(open(currentfile, 'rb'))
ct = (currents - currents[0]) / (currents[-1] - currents[0])

fig = plt.figure(figsize=(fac * np.sqrt(2), fac))
axes1 = fig.add_axes([0.1, 0.1, 0.9, 0.9])  # main axes
axes2 = fig.add_axes([0.52, 0.31, 0.45, 0.45])  # inset axes

# main figure
axes1.set_xlabel(r'$t$', fontsize=fontsize)
axes1.set_ylabel(r'$I$', fontsize=fontsize)
axes1.plot(time_c[0:2000], ct[0:2000], color='#4e79a7')

# insert
currentfile = 'fabry-perot-current-inset.npy'
time_inset, currents_inset = pickle.load(open(currentfile, 'rb'))
ct_inset = (currents_inset - currents[0]) / (currents[-1] - currents[0])
i0 = 66
i1 = 794
axes2.set_xlabel(r'$t$', fontsize=fontsize)
axes2.set_ylabel(r'$I$', fontsize=fontsize)
axes2.plot(time_inset[i0:i1], ct_inset[i0:i1], color='#4e79a7')

plt.savefig("time_vs_current_fabry_perot.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig2_fabry_perot_sim.py <==
import tkwant
import kwant
import numpy as np
from math import sin, pi
import pickle

import logging
tkwant.logging.level = logging.INFO
tkwant.logging.handler = tkwant.logging.debug_handler


def rank_filter(record):
    return True if record.rank == 0 else False


tkwant.logging.filter = rank_filter


def am_master():
    """Return true for the MPI master rank"""
    return tkwant.mpi.get_communicator().rank == 0


def make_fabry_perot_system():

    # Define an empty tight-binding system on a square lattice.
    lat = kwant.lattice.square(norbs=1)
    syst = kwant.Builder()

    # Central scattering region.
    syst[(lat(x, 0) for x in range(80))] = 0
    syst[lat.neighbors()] = -1
    # Backgate potential.
    syst[(lat(x, 0) for x in range(5, 75))] = -0.0956
    # Barrier potential.
    syst[[lat(4, 0), lat(75, 0)]] = 5.19615

    # Attach lead on the left- and on the right-hand side.
    sym = kwant.TranslationalSymmetry((-1, 0))
    lead = kwant.Builder(sym)
    lead[(lat(0, 0))] = 0
    lead[lat.neighbors()] = -1
    syst.attach_lead(lead)
    syst.attach_lead(lead.reversed())

    return syst, lat


# Phase from the time integrated voltage V(t).
def phi(time):
    vb, tau = 0.6, 30.
    if time > tau:
        return vb * (time - tau / 2.)
    return vb / 2. * (time - tau / pi * sin(pi * time / tau))


# make the system and add voltage pulse to lead 0
syst, lat = make_fabry_perot_system()
tkwant.leads.add_voltage(syst, 0, phi)
syst = syst.finalized()

# define an operator to measure the current
hoppings = [(lat(78, 0), lat(77, 0))]
current_operator = kwant.operator.Current(syst, where=hoppings)

# times for main figure and inset
times = range(2000)
times_inset = np.linspace(200, 300, 1000)

occup = tkwant.manybody.lead_occupation(chemical_potential=-1)


# set up the manybody state
state = tkwant.manybody.State(syst, tmax=max(times),
                              occupations=occup)

# loop over timesteps and evaluate the current
currents = []
currents_inset = []
for time in sorted(np.unique(np.append(times, times_inset))):
    if am_master():
        print('time={}'.format(time))
    state.evolve(time)
    current = state.evaluate(current_operator)
    if time in times:
        currents.append(current)
    if time in times_inset:
        currents_inset.append(current)

t_currents = (times, np.array(currents))
t_currents_inset = (times_inset, np.array(currents_inset))

if am_master():
    pickle.dump(t_currents, open('fabry-perot-current.npy', "wb"))
    pickle.dump(t_currents_inset, open('fabry-perot-current-inset.npy', "wb"))


==> fig3_mach_zehnder_dispersion.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab

import tkwant
import kwantspectrum as ks
from mach_zehnder_system import make_mach_zehnder_system

markersize = 14

fontsize = 25

fac = 6
pylab.rcParams['figure.figsize'] = (fac * np.sqrt(2), fac)

plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


def format_func(value, tick_number):
    # find number of multiples of pi/2
    N = int(np.round(2 * value / np.pi))
    if N == 0:
        return "0"
    elif N == 1:
        return r"$\pi/2$"
    elif N == 2:
        return r"$\pi$"
    elif N % 2 > 0:
        return r"${0}\pi/2$".format(N)
    elif N // 2 == -1:
        return r"$-\pi$"
    else:
        return r"${0}\pi$".format(N // 2)


comm = tkwant.mpi.get_communicator()


def am_master():
    """returns true if the MPI rank is the master"""
    return comm.rank == 0


def phi(time):
    """Time integrated pulse for gauge transform"""
    Vp = 0.07
    tau_P = 10.
    if time <= tau_P:
        return Vp * (time / 2. - tau_P / (2. * np.pi) *
                     np.sin(np.pi * time / tau_P))
    return Vp * (time - tau_P / 2.)


fermi_energy = -3.2
tmax = 20
lead = 0

# make the system and add the voltage pulse to lead 0
lat, syst = make_mach_zehnder_system(fermi_energy)
tkwant.leads.add_voltage(syst, 0, phi)
syst = syst.finalized()

spectra = ks.spectra(syst.leads)
occupation = tkwant.manybody.lead_occupation(fermi_energy)
intervals = tkwant.manybody.calc_intervals(spectra, occupation)

fig, ax1 = plt.subplots()

ax1.plot(spectra[lead].x, (spectra[lead].y)[:, 1:], 'grey')
ax1.plot(spectra[lead].x, (spectra[lead].y)[:, 0], color='#4e79a7', linewidth=3.0)

for interval in intervals:
    if interval.lead == lead:
        interval_momenta = np.linspace(interval.kmin, interval.kmax, 500)
        band_edge = spectra[lead](interval.kmin, band=interval.band)

        ax1.plot([interval.kmin, interval.kmin], [-4, 4], 'k', linestyle='dotted')  # kmin
        ax1.plot([interval.kmax, interval.kmax], [-4, 4], 'k', linestyle='dotted')  # kmax
        ax1.plot(interval_momenta, spectra[lead](interval_momenta, interval.band), color='#e15759', linewidth=3.0)

ax1.plot([-np.pi, np.pi], [fermi_energy, fermi_energy], 'k', linestyle='dotted')  # fermi energy
ax1.plot([-np.pi, np.pi], [band_edge, band_edge], 'k', linestyle='dotted')  # lower energy


ax1.annotate(r'$E_{\rm max}$', xy=(3, 1), xycoords='data',
             xytext=(1.01, 0.08), textcoords='axes fraction', fontsize=fontsize)
ax1.annotate(r'$E_{\rm min}$', xy=(3, 1), xycoords='data',
             xytext=(1.01, 0.005), textcoords='axes fraction', fontsize=fontsize)

ax1.annotate(r'$k_{\rm min}$', xy=(3, 1), xycoords='data',
             xytext=(0.15, 1.02), textcoords='axes fraction', fontsize=fontsize)
ax1.annotate(r'$k_{\rm max}$', xy=(3, 1), xycoords='data',
             xytext=(0.48, 1.02), textcoords='axes fraction', fontsize=fontsize)

ax1.set_xticks([-np.pi, 0, np.pi])
ax1.xaxis.set_major_formatter(plt.FuncFormatter(format_func))
ax1.set_yticks([-4, -2, 0, 2, 4])

ax1.set_xlim([-np.pi, np.pi])
ax1.set_ylim([-4, 4])

plt.xlabel(r'$k$')
plt.ylabel(r'$E_n(k)$')

plt.savefig("fig3.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig4_integrand.py <==
import numpy as np
import matplotlib.pyplot as plt
import kwant
import pylab

import tkwant
import kwantspectrum as ks

from mach_zehnder_system import make_mach_zehnder_system

# --- plot settings

fac = 6
pylab.rcParams['figure.figsize'] = (fac, fac)

plt.rcParams.update({'font.size': 35})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')

# --- make the system


def phi(time):
    """Time integrated pulse for gauge transform"""
    Vp = 0.07
    tau_P = 10.
    if time <= tau_P:
        return Vp * (time / 2. - tau_P / (2. * np.pi) *
                     np.sin(np.pi * time / tau_P))
    return Vp * (time - tau_P / 2.)


fermi_energy = -3.2

# make the system and add the voltage pulse to lead 0
lat, syst = make_mach_zehnder_system(fermi_energy)
tkwant.leads.add_voltage(syst, 0, phi)
syst = syst.finalized()

spectra = ks.spectra(syst.leads)
occupation = tkwant.manybody.lead_occupation(fermi_energy)
intervals = tkwant.manybody.calc_intervals(spectra, occupation)

hoppings = [(lat(i, -224), lat(i, -225)) for i in range(45, 55)]
density_operator = kwant.operator.Density(syst, sum=True)
lead = 0
spectrum = spectra[lead]


# --- figure 1

# - calculate the integrand
momenta = []
k_integrand = []
for interval in intervals:
    if interval.lead == lead:
        print(interval)

        integrand = tkwant.manybody.ManybodyIntegrand(syst, interval, density_operator)
        k1 = np.linspace(interval.kmin, interval.kmin + 0.07, 40)
        k2 = np.linspace(interval.kmin + 0.07, interval.kmax, 200)

        interval_momenta = np.append(k1, k2)

        for k in interval_momenta:
            e = spectrum(k, band=interval.band)
            v = spectrum(k, band=interval.band, derivative_order=1)
            intf = integrand.func(k)
            print(k, e, v)
            if intf is not None:
                momenta.append(k)
                k_integrand.append(intf)

# - plot the integrand
fig, ax1 = plt.subplots()
ax1.plot(momenta, k_integrand, color='#4e79a7', linewidth=3)

kmin = -1.97920340
plt.plot([kmin, kmin], [-10, 300], 'k', linestyle='dotted')
kf = 0.0609487
plt.plot([kf, kf], [-10, 300], 'k', linestyle='dotted')

ax1.annotate(r'$k_{\rm min}$', xy=(0.15, 1.02), xycoords="axes fraction")
ax1.annotate(r'$k_{\rm max}$', xy=(0.84, 1.02), xycoords="axes fraction")
ax1.annotate(r'$t = 0$', xy=(0.35, 0.85), xycoords="axes fraction")

plt.xlabel(r'$k$')
plt.ylabel(r'$I_\alpha(k)$')

plt.xlim([-2.5, 0.5])
plt.ylim([-4, 100])

plt.xticks([-2, -1, 0])
plt.yticks([0, 25, 50, 75, 100])

plt.savefig("fig4c.pdf", clip_on=True, bbox_inches='tight')
plt.show()


# --- figure 2

# - calculate the integrand
momenta = []
k_integrand = []
for interval in intervals:
    if interval.lead == lead:
        print(interval)

        integrand = tkwant.manybody.ManybodyIntegrand(syst, interval, density_operator, time=400)
        k1 = np.linspace(interval.kmin, interval.kmin + 0.07, 40)
        k2 = np.linspace(interval.kmin + 0.07, interval.kmax, 200)

        interval_momenta = np.append(k1, k2)

        for k in interval_momenta:
            e = spectrum(k, band=interval.band)
            v = spectrum(k, band=interval.band, derivative_order=1)
            intf = integrand.func(k)
            print(k, e, v)
            if intf is not None:
                momenta.append(k)
                k_integrand.append(intf)

# - plot the integrand
fig, ax1 = plt.subplots()
ax1.plot(momenta, k_integrand, color='#4e79a7', linewidth=3)

kmin = -1.97920340
plt.plot([kmin, kmin], [-10, 300], 'k', linestyle='dotted')
kf = 0.0609487
plt.plot([kf, kf], [-10, 300], 'k', linestyle='dotted')

ax1.annotate(r'$k_{\rm min}$', xy=(0.15, 1.02), xycoords="axes fraction")
ax1.annotate(r'$k_{\rm max}$', xy=(0.84, 1.02), xycoords="axes fraction")
ax1.annotate(r'$t = 400$', xy=(0.35, 0.85), xycoords="axes fraction")

plt.xlabel(r'$k$')
plt.ylabel(r'$I_\alpha(k)$')

plt.xlim([-2.5, 0.5])
plt.ylim([-4, 100])

plt.xticks([-2, -1, 0])
plt.yticks([0, 25, 50, 75, 100])

plt.savefig("fig4d.pdf", clip_on=True, bbox_inches='tight')
plt.show()


# --- figure 3

# - calculate the integrand
energies = []
e_integrand = []

for interval in intervals:
    if interval.lead == lead:
        print(interval)

        interval.integration_variable = 'energy'
        integrand = tkwant.manybody.ManybodyIntegrand(syst, interval, density_operator)
        k1 = np.linspace(interval.kmin, interval.kmin + 0.07, 40)
        k2 = np.linspace(interval.kmin + 0.07, interval.kmax, 200)

        interval_momenta = np.append(k1, k2)

        for k in interval_momenta:
            e = spectrum(k, band=interval.band)
            v = spectrum(k, band=interval.band, derivative_order=1)
            intf = integrand.func(e)
            print(k, e, v)
            if intf is not None:
                energies.append(e)
                e_integrand.append(intf)

# - plot the integrand
fig, ax1 = plt.subplots()
ax1.plot(energies, e_integrand, color='#4e79a7', linewidth=3)

fermi_energy = - 3.2
plt.plot([fermi_energy, fermi_energy], [-10, 300], 'k', linestyle='dotted')
band_gap = -3.5839
plt.plot([band_gap, band_gap], [-10, 300], 'k', linestyle='dotted')


ax1.annotate(r'$E_{\rm min}$', xy=(0.15, 1.02), xycoords="axes fraction")
ax1.annotate(r'$E_{\rm max}$', xy=(0.8, 1.02), xycoords="axes fraction")
ax1.annotate(r'$t = 0$', xy=(0.35, 0.85), xycoords="axes fraction")


plt.xlabel(r'$E$')
plt.ylabel(r'$I_\alpha(E)$')

plt.xlim([-3.7, -3.1])
plt.ylim([-4, 200])

plt.xticks([-3.6, -3.4, -3.2])
plt.yticks([0, 50, 100, 150, 200])

plt.savefig("fig4a.pdf", clip_on=True, bbox_inches='tight')
plt.show()


# --- figure 4

# - calculate the integrand
energies = []
e_integrand = []

for interval in intervals:
    if interval.lead == lead:
        print(interval)

        interval.integration_variable = 'energy'
        integrand = tkwant.manybody.ManybodyIntegrand(syst, interval, density_operator)
        k1 = np.linspace(interval.kmin, interval.kmin + 0.07, 300)

        interval_momenta = k1

        for k in interval_momenta:
            e = spectrum(k, band=interval.band)
            v = spectrum(k, band=interval.band, derivative_order=1)
            intf = integrand.func(e)
            print(k, e, v)
            if intf is not None:
                energies.append(e)
                e_integrand.append(intf)

# - plot the integrand
fig, ax1 = plt.subplots()
ax1.plot(energies, e_integrand, color='#4e79a7', linewidth=3)

band_gap = -3.5839186960940794
ax1.plot([band_gap, band_gap], [-10, 2000], 'k', linestyle='dotted')

ax1.annotate(r'$E_{\rm min}$', xy=(0.15, 1.02), xycoords="axes fraction")
ax1.annotate(r'$t = 0$', xy=(0.35, 0.85), xycoords="axes fraction")

plt.xlim([energies[0], energies[-1]])
plt.ylim([-10, 500])

plt.xticks([-3.58392, -3.5839138])


plt.yticks([0, 250, 500])
# hack to get the tick labels correctly, also with long latex minus signs
ax1.set_xticklabels([r'$-3.58392$', r'$-3.58391$'])

plt.xlabel(r'$E$')
plt.ylabel(r'$I_\alpha(E)$')

plt.savefig("fig4b.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig5a_kwant_1d_closed.py <==
import numpy as np
import matplotlib.pyplot as plt
import tkwant
import kwant


def create_system(L):

    # system building
    lat = kwant.lattice.square(a=1, norbs=1)
    syst = kwant.Builder()

    # central scattering region
    syst[(lat(x, 0) for x in range(L))] = 2
    syst[lat.neighbors()] = -1

    return syst


num_sites = 400

syst = create_system(num_sites).finalized()
xi = np.array([site.pos[0] for site in syst.sites])
times = np.arange(0, 1201, 50)

density_operator = kwant.operator.Density(syst)

# initial condition
k = np.pi / 6
psi_init = np.exp(- 0.001 * (xi - 100)**2 + 1j * k * xi)

wave_function = tkwant.onebody.WaveFunction.from_kwant(syst, psi_init)

for time in times:
    wave_function.evolve(time)
    density = wave_function.evaluate(density_operator)
    plt.plot(xi, 180 * density + time, color='black')

plt.xlabel(r'$i$')
plt.ylabel(r'$t$')

plt.show()


==> fig5a_simple_1d_closed.py <==
import numpy as np
import scipy
import matplotlib.pyplot as plt
import tkwant
import pylab

fontsize = 45
fac = 6
pylab.rcParams['figure.figsize'] = (fac, fac * np.sqrt(2))

plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


num_sites = 400

# lattice sites
xi = np.array([i for i in range(num_sites)])
times = np.arange(0, 1201, 50)

# initial condition
k = np.pi / 6
psi_init = np.exp(- 0.001 * (xi - 100)**2 + 1j * k * xi)

# hamiltonian matrix
diag = np.ones(len(xi))
offdiag = - diag[1:]
H0 = scipy.sparse.diags([diag, offdiag, offdiag], [0, 1, -1], dtype=complex)

wave_function = tkwant.onebody.WaveFunction(H0, W=None, psi_init=psi_init)

for time in times:
    wave_function.evolve(time)
    psi = wave_function.psi()
    density = np.real(psi * psi.conjugate())
    plt.plot(xi, 180 * density + time, color='black')


plt.xlabel(r'$i$', fontsize=fontsize)
plt.ylabel(r'$t$', fontsize=fontsize)

axes = plt.gca()
axes.set_xticks([0, 100, 200, 300, 400])
axes.set_yticks([0, 400, 800, 1200])

plt.savefig("closed_system_pulse.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig5b_kwant_1d_open.py <==
import numpy as np
import matplotlib.pyplot as plt
import tkwant
import kwant
import pylab

fontsize = 45
fac = 6
pylab.rcParams['figure.figsize'] = (fac, fac * np.sqrt(2))

plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


def create_system(L):

    # system building
    lat = kwant.lattice.square(a=1, norbs=1)
    syst = kwant.Builder()

    # central scattering region
    syst[(lat(x, 0) for x in range(L))] = 2
    syst[lat.neighbors()] = -1

    # add leads
    sym = kwant.TranslationalSymmetry((-1, 0))
    lead_left = kwant.Builder(sym)
    lead_left[lat(0, 0)] = 2
    lead_left[lat.neighbors()] = -1
    syst.attach_lead(lead_left)
    syst.attach_lead(lead_left.reversed())

    return syst


num_sites = 400

syst = create_system(num_sites).finalized()
xi = np.array([site.pos[0] for site in syst.sites])
times = np.arange(0, 1201, 50)

density_operator = kwant.operator.Density(syst)

# initial condition
k = np.pi / 6
psi_init = np.exp(- 0.001 * (xi - 100)**2 + 1j * k * xi)

boundaries = tkwant.leads.automatic_boundary(syst.leads, tmax=max(times))

wave_function = tkwant.onebody.WaveFunction.from_kwant(syst, psi_init, boundaries)

for time in times:
    wave_function.evolve(time)
    density = wave_function.evaluate(density_operator)
    plt.plot(xi, 180 * density + time, color='black')


plt.xlabel(r'$i$', fontsize=fontsize)
plt.ylabel(r'$t$', fontsize=fontsize)

axes = plt.gca()
axes.set_xticks([0, 100, 200, 300, 400])
axes.set_yticks([0, 400, 800, 1200])

plt.savefig("open_system_pulse.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> fig8_graphene_plot.py <==
import pickle
import numpy as np
import matplotlib.pyplot as plt
import kwant
import pylab
import kwantspectrum as ks

from fig8_graphene_system import make_system


markersize = 14
fontsize = 45
fac = 6
pylab.rcParams['figure.figsize'] = (fac * np.sqrt(2), fac)

plt.rcParams.update({'font.size': fontsize})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


def format_func(value, tick_number):
    # find number of multiples of pi/2
    N = int(np.round(2 * value / np.pi))
    if N == 0:
        return "0"
    elif N == 1:
        return r"$\pi/2$"
    elif N == 2:
        return r"$\pi$"
    elif N % 2 > 0:
        return r"${0}\pi/2$".format(N)
    elif N // 2 == -1:
        return r"$-\pi$"
    else:
        return r"${0}\pi$".format(N // 2)


# --- plot the system

syst = make_system()
chemical_potential = -1


def circle(pos, x0, y0, r):
    x, y = pos
    return (x - x0)**2 + (y - y0)**2 < r**2


def electrode_shape(pos):
    x, y = pos
    upper_arc = circle(pos, -8 / 3, 14.5 / 3, 20.5 / 3)
    return (-4 < x < -2) and (5 < y < 15) and upper_arc


lat = kwant.lattice.honeycomb(a=1, norbs=1)
a, b = lat.sublattices


def side_color_func(site):
    return 'r' if electrode_shape(site.pos) else ('k' if site.family == a else 'w')


kwant.plot(syst, site_lw=0.1, site_color=side_color_func, show=False,
           lead_site_lw=0, lead_color='grey', num_lead_cells=4)

plt.savefig("graphene_system.pdf", clip_on=True, bbox_inches='tight')
plt.show()

# --- plot the spectrum

syst = syst.finalized()
fig, ax1 = plt.subplots()


momenta = np.linspace(-np.pi, np.pi, 500)
spec = ks.spectrum(syst.leads[0])

colors = {0: '#4e79a7', 1: '#f28e2b', 2: '#e15759', 3: '#76b7b2', 4: '#59a14f',
          5: '#edc948', 6: '#b07aa1', 7: '#ff9da7', 8: '#9c755f', 9: '#bab0ac'}


for band in range(spec.nbands):
    ax1.plot(momenta, spec(momenta, band=band), color=colors[band % len(colors)])

plt.plot([-np.pi, np.pi], [chemical_potential] * 2, 'k--')

ax1.set_xticks([-np.pi, 0, np.pi])
ax1.xaxis.set_major_formatter(plt.FuncFormatter(format_func))
ax1.set_yticks([-2, 0, 2])
plt.xlabel(r'$k$')
plt.ylabel(r'$E_n(k)$')

plt.savefig("graphene_spectrum.pdf", clip_on=True, bbox_inches='tight')
plt.show()

# --- plot densities

densityfile = 'graphene-densities.npy'
time_d, densities = pickle.load(open(densityfile, 'rb'))

maxdens = np.max(densities)
for ti in [6, 8, 10, 12, 15, 20, 25, 40]:
    time = time_d[ti]
    print('time={}'.format(time))
    density = densities[ti] / maxdens
    axes = plt.gca()
    plt.axis('off')
    kwant.plotter.density(syst, density, ax=axes, cmap='PuOr', show=False, vmin=-0.5, vmax=0.5)
    plt.savefig("graphene_{}_pulse.pdf".format(time), clip_on=True, bbox_inches='tight')
    plt.show()


==> fig8_graphene_sim.py <==
import tkwant
import kwant
import numpy as np
import pickle
import logging

from fig8_graphene_system import make_system

tkwant.logging.level = logging.INFO
tkwant.logging.handler = tkwant.logging.debug_handler


def rank_filter(record):
    return True if record.rank == 0 else False


tkwant.logging.filter = rank_filter


def am_master():
    """Return true for the MPI master rank"""
    return tkwant.mpi.get_communicator().rank == 0


times = np.arange(0, 201, 5)

# Build the system using Kwant.
syst = make_system().finalized()

# Build the system using Kwant.
density_operator = kwant.operator.Density(syst)

# Set a non-zero chemical potential, temperature is T = 0.
occupations = tkwant.manybody.lead_occupation(chemical_potential=-1.0)

# Initialize the time-dependent manybody state.
state = tkwant.manybody.State(syst, max(times), occupations, refine=False)
state.refine_intervals(rtol=1E-3, atol=1E-3)

density0 = state.evaluate(density_operator)

# Loop over timesteps and evaluate and plot the density.
densities = []
for time in times:
    state.evolve(time)
    if time <= 100:  # Adaptive refinement only for early times.
        state.refine_intervals(rtol=1E-3, atol=1E-3)
    density = state.evaluate(density_operator)
    error = state.estimate_error()
    if am_master():
        print('time={}, error={}'.format(time, error))
        density = density - density0
        densities.append(density)

densities = np.array(densities)
t_densities = (times, densities)

if am_master():
    pickle.dump(t_densities, open('graphene-densities.npy', "wb"))


==> fig8_graphene_system.py <==
import kwant
import functools as ft
import numpy as np


def onsite_potential(site, time):
    # Time-dependent potential (static part + V(t))
    return 0.001 * np.exp(- 0.01 * (time - 40)**2)


def circle(pos, x0, y0, r):
    x, y = pos
    return (x - x0)**2 + (y - y0)**2 < r**2


def electrode_shape(pos):
    x, y = pos
    upper_arc = circle(pos, -2.7, 4.8, 6.8)
    return (-4 < x < -2) and (5 < y < 15) and upper_arc


def lead_shape(site):
    x, y = site.pos
    return -2.5 < y < 3.0


def make_system():
    # Define the graphene lattice.
    lat = kwant.lattice.honeycomb(a=1, norbs=1)
    a, b = lat.sublattices

    # Create graphene model.
    model = kwant.Builder(kwant.TranslationalSymmetry(
        lat.vec((1, 0)), lat.vec((0, 1))))
    model[[a(0, 0), b(0, 0)]] = 0
    model[lat.neighbors()] = -1

    # Central scattering region.
    funs = [ft.partial(circle, x0=7, y0=0, r=8.3),
            ft.partial(circle, x0=-2.7, y0=4.8, r=6.8),
            ft.partial(circle, x0=-5.9, y0=-3, r=9)]
    syst = kwant.Builder()
    syst.fill(model, lambda site: any(f(site.pos) for f in funs), a(0, 0))
    syst.eradicate_dangling()
    syst[lat.shape(electrode_shape, (-3, 10))] = onsite_potential

    # Define the lead using a trick to avoid ugly diagonal lead interfaces.
    sym = kwant.TranslationalSymmetry(lat.vec((1, 0)))
    sym.add_site_family(a, other_vectors=[(-1, 2)])
    sym.add_site_family(b, other_vectors=[(-1, 2)])

    lead = kwant.Builder(sym)
    lead.fill(model, lead_shape, a(0, 0))
    syst.attach_lead(lead)

    return syst


if __name__ == '__main__':

    import matplotlib.pyplot as plt

    syst = make_system()

    lat = kwant.lattice.honeycomb(a=1, norbs=1)
    a, b = lat.sublattices

    def side_color_func(site):
        return 'r' if electrode_shape(site.pos) else ('k' if site.family == a else 'w')

    kwant.plot(syst, site_lw=0.1, site_color=side_color_func,
               lead_site_lw=0, lead_color='grey', num_lead_cells=10)

    syst = syst.finalized()

    print('number sites =', len(syst.sites))

    kwant.plotter.bands(syst.leads[0], show=False)
    plt.plot([-np.pi, np.pi], [-1] * 2, 'k--')
    plt.show()


==> fig9_3_band_spectrum.py <==
import kwantspectrum as ks
import kwant
import numpy as np
import matplotlib.pyplot as plt
import pylab

# --- plot settings
fac = 6
pylab.rcParams['figure.figsize'] = (fac * np.sqrt(2) / 3, fac)

plt.rcParams.update({'font.size': 35})
plt.rc('text', usetex=True)
plt.rc('font', family='serif')


def format_func(value, tick_number):
    # find number of multiples of pi/2
    N = int(np.round(2 * value / np.pi))
    if N == 0:
        return "0"
    elif N == 1:
        return r"$\pi/2$"
    elif N == 2:
        return r"$\pi$"
    elif N % 2 > 0:
        return r"${0}\pi/2$".format(N)
    elif N // 2 == -1:
        return r"$-\pi$"
    else:
        return r"${0}\pi$".format(N // 2)


# --- define the system and analyze the spectrum
def make_lead_with_crossing_bands():
    lat = kwant.lattice.square(a=1, norbs=1)
    sym = kwant.TranslationalSymmetry((-2, 0))
    H = kwant.Builder(sym)
    H[[lat(0, 0), lat(0, 1), lat(1, 0)]] = 0
    H[lat(1, 0), lat(0, 0)] = 1
    H[lat(2, 1), lat(0, 1)] = 1
    H[lat(2, 0), lat(1, 0)] = 0.5
    return H.finalized()


lead = make_lead_with_crossing_bands()
bands = kwant.physics.dispersion.Bands(lead)

momenta = np.linspace(-np.pi, np.pi, 500)
energies = np.array([bands(k) for k in momenta])

spec = ks.spectrum(lead)

# ----- figure left panel ------
fig, ax1 = plt.subplots()

ax1.plot(momenta, energies[:, 1], color='#4e79a7', linewidth=3.0)
ax1.plot(momenta, energies[:, 2], color='#f28e2b', linewidth=3.0)
ax1.plot(momenta, energies[:, 0], color='#e15759', linewidth=3.0)

plt.xlabel(r'$k$')
plt.ylabel(r'$E_n(k)$', labelpad=-20)

ax1.set_xticks([-np.pi, 0, np.pi])
ax1.xaxis.set_major_formatter(plt.FuncFormatter(format_func))
ax1.set_yticks([-2, 0, 2])

plt.savefig("fig9a.pdf", clip_on=True, bbox_inches='tight')
plt.show()

# ----- figure middle panel ------
fig, ax2 = plt.subplots()

ax2.plot(momenta, spec(momenta, band=2), color='#4e79a7', linewidth=3.0)
ax2.plot(momenta, spec(momenta, band=1), color='#f28e2b', linewidth=3.0)
ax2.plot(momenta, spec(momenta, band=0), color='#e15759', linewidth=3.0)

plt.xlabel(r'$k$')

ax2.set_xticks([-np.pi, 0, np.pi])
ax2.xaxis.set_major_formatter(plt.FuncFormatter(format_func))
ax2.set_yticks([-2, 0, 2])
ax2.axes.yaxis.set_ticklabels([])

plt.savefig("fig9b.pdf", clip_on=True, bbox_inches='tight')
plt.show()

# ----- figure right panel ------
fig, ax2 = plt.subplots()

ax2.plot(momenta, spec(momenta, band=2), color='#4e79a7', linewidth=3.0, alpha=0.4)
ax2.plot(momenta, spec(momenta, band=1), color='#f28e2b', linewidth=3.0, alpha=0.4)
ax2.plot(momenta, spec(momenta, band=0), color='#e15759', linewidth=3.0, alpha=0.4)

upper = 1

colors = {0: '#e15759', 1: '#f28e2b', 2: '#4e79a7', 3: '#76b7b2', 4: '#59a14f',
          5: '#edc948', 6: '#b07aa1', 7: '#ff9da7', 8: '#9c755f', 9: '#bab0ac'}

for band in range(spec.nbands):
    intervals_e = spec.intervals(band, upper=upper)
    intervals_v = spec.intervals(band, lower=0, derivative_order=1)
    intervals = ks.intersect_intervals(intervals_e, intervals_v)
    for interval in intervals:
        k = np.linspace(*interval)
        plt.plot(k, spec(k, band), linewidth=5.0, color=colors[band])

    velocity_zeros = spec.intersect(0, band, derivative_order=1)
    plt.plot(velocity_zeros, spec(velocity_zeros, band), 'o', color=colors[7], markersize=10)

    curvature_zeros = spec.intersect(0, band, derivative_order=2)
    plt.plot(curvature_zeros, spec(curvature_zeros, band), 'o', color=colors[9], markersize=10)

plt.plot([-np.pi, np.pi], [upper, upper], '--k')
plt.xlabel(r'$k$')

ax2.set_xticks([-np.pi, 0, np.pi])
ax2.xaxis.set_major_formatter(plt.FuncFormatter(format_func))
ax2.set_yticks([-2, 0, 2])
ax2.axes.yaxis.set_ticklabels([])

plt.savefig("fig9c.pdf", clip_on=True, bbox_inches='tight')
plt.show()


==> mach_zehnder_system.py <==
from math import sin, cos, tanh, pi, sqrt, atan2
import numpy as np
import pickle

import kwant
from kwant.builder import HoppingKind as HK


class gates():
    def __init__(self, gas_depth, Vg):
        self.d = gas_depth
        self.Vg = Vg

    def g(self, u, v):
        d = self.d
        R = sqrt(u**2 + v**2 + d**2)
        return atan2(u * v, d * R) / (2 * pi)

    def qpc_gates(self, x, y, V):
        ly = 7.
        lx = 8.
        upperpad = V * (self.g(y + 1, x + lx) + self.g(y + 1, lx - x) +
                        self.g(ly - (y + 1), x + lx) + self.g(ly - (y + 1), lx - x))
        lowerpad = V * (self.g(y - (20 - ly), x + lx) + self.g(y - (20 - ly), lx - x) +
                        self.g(20 - y, x + lx) + self.g(20 - y, lx - x))
        return upperpad + lowerpad

    def qpc1_box(self, pos):
        x, y = pos[0], pos[1]
        return -245 <= y <= -215 and 11 <= x < 50.

    def qpc2_box(self, pos):
        x, y = pos[0], pos[1]
        return -245 <= y <= -215 and 50 <= x < 89.

    def qpc1_gates(self, site):
        x, y = site.pos[0] - 28., -site.pos[1] - 233.
        return self.qpc_gates(x, y, self.Vg)

    def qpc2_gates(self, site):
        x, y = site.pos[0] - 71., -site.pos[1] - 233.
        return self.qpc_gates(x, y, self.Vg)


def make_mach_zehnder_system(fermi_energy):

    a = 1
    B = 2 * np.pi * 0.07
    phiB = 0.000232548
    Vg = 0.202975  # qpc gates
    Vl = 0.3  # filtering amplitude
    W = 0.
    gas_depth = 0.5 * 2. * np.pi / np.sqrt(4. - abs(fermi_energy))

    # load the image file and transform it to a matrix
#    im = io.imread('mach-zehnder.png')[:, :, 0]
#    im = np.array(im)
    im = pickle.load(open('mach-zehnder-246-list.npy', 'rb'))
    im = np.array(im)

    # compute the number of pixels missing in the hole = area of the hole
    hole_area = 0
    for pos in np.argwhere(im == 255):
        if pos[1] > 8 and pos[1] < 91 and -pos[0] >= -235 and -pos[0] <= -8:
            hole_area += 1

    # main system from image
    sys = kwant.Builder()
    lat = kwant.lattice.square(a, norbs=1)
    gts = gates(gas_depth, Vg)
    gamma = -1. / a**2
    for pos in np.argwhere(im != 255):
        site = lat(pos[1], -pos[0])
        if gts.qpc1_box(site.pos):
            sys[site] = gts.qpc1_gates
        elif gts.qpc2_box(site.pos):
            sys[site] = gts.qpc2_gates
        else:
            sys[lat(pos[1], -pos[0])] = 0

    def uniformB(i, j):
        nx = i.pos[0]
        flux = B * nx * a
        return gamma * complex(cos(flux), sin(flux))

    def extraB(i, j):
        nx = i.pos[0]
        flux = B * nx * a + phiB * hole_area
        return gamma * complex(cos(flux), sin(flux))

    def filtering(i):
        xi = 0.5
        y0 = 1.
        y = i.pos[1] + 257
        return Vl / 2. * (tanh((y + y0) / xi) - tanh((y - y0) / xi))

    def crosses_branchcut(hop):
        ix0, iy0 = hop[0].tag
        return ix0 > Xh and iy0 == int(-Ymax / 2)

    def hops_across_cut(sys):
        for hop in kwant.builder.HoppingKind((0, 1), lat, lat)(sys):
            if crosses_branchcut(hop):
                yield hop

    # leads and extensions
    Xmax = 100
    Ymax = 245
    Wl = 10
    Xh = 50  # abscissa of the middle of the hole

    # injection
    sys[(lat(i, j) for i in range(Wl) for j in range(-Ymax - 1, -Ymax - 15, -1))] = filtering
    Llead = kwant.Builder(kwant.TranslationalSymmetry((0, -1)))
    Llead[(lat(i, -Ymax - 15) for i in range(Wl))] = 0.
    Llead[HK((0, 1), lat, lat)] = uniformB
    Llead[HK((1, 0), lat, lat)] = gamma
    # short path exit
    sys[(lat(i, j) for i in range(90, 100) for j in range(-Ymax - 1, -Ymax - 3, -1))] = 0
    Rlead = kwant.Builder(kwant.TranslationalSymmetry((0, -1)))
    Rlead[(lat(i, -Ymax - 2) for i in range(90, 100))] = 0.
    Rlead[HK((0, 1), lat, lat)] = uniformB
    Rlead[HK((1, 0), lat, lat)] = gamma
    # long path exit
    sys[(lat(i, j) for i in range(45, 55) for j in range(-226, -223))] = 0
    Clead = kwant.Builder(kwant.TranslationalSymmetry((0, 1)))
    Clead[(lat(i, -223) for i in range(45, 55))] = 0.
    Clead[HK((0, 1), lat, lat)] = uniformB
    Clead[HK((1, 0), lat, lat)] = gamma

    # attach leads
    sys.attach_lead(Llead)
    sys.attach_lead(Rlead)
    sys.attach_lead(Clead, origin=(lat(Xh - 5, -223)))

    # hoppings of the central region
    sys[HK((0, 1), lat, lat)] = uniformB
    sys[HK((1, 0), lat, lat)] = gamma
    sys[hops_across_cut] = extraB

    return lat, sys

